Sharp FRS and singularity thresholds for off-diagonal Gram maps

The off-diagonal Gram map for h vectors in an M-dimensional quadratic space is flat with reduced fibers of rational singularities (FRS) in characteristic zero if and only if M > max_{2 <= r <= h} (2h - r + 1 - 2h/r). Equivalently, this gives the exact FRS convolution threshold of x |-> (x_i x_j){i < j}. For its zero-fiber ideal I{M,h}, we also prove lct(I_{M,h}) = min{ binom(h,2), min_{0 <= k <= h-2} ( binom(k+1,2) + M(h-k)/2 ) }. In the strict range, all truncated coefficient maps have geometrically integral complete-intersection fibers and are faithfully flat over Z[1/2], uniformly over graphs on h vertices. The proof uses a sharp weighted estimate for hollow symmetric matrices over finite local principal ideal rings, paired with isotropic lower bounds. Within the established point-counting approach to rational singularities, this estimate also gives an explicit modulus of continuity for Gram-map densities over every local field of odd residue characteristic.

==> anc/README.md <==
# Exact supplementary checks

These files accompany Ying Xie's *Sharp singularity thresholds for
off-diagonal Gram maps*. The proofs in the paper do not depend on the
finite computations.

Use Python 3.11 or later. No third-party packages are required. From this
directory, run:

```text
python -X utf8 check_gram_fourier_arithmetic.py
python -X utf8 check_direct_gram_counts.py
python -X utf8 check_odd_gram_first_jets.py
python -X utf8 check_valuation_strata.py
```

The programs write their JSON results beside the scripts. The direct-count
program takes roughly two minutes on the development machine, the arithmetic
and first-jet programs take roughly fifteen seconds each, and the standalone
valuation checker takes less than a second. Timings depend on the machine.
Each JSON result records the producer's SHA-256 hash. A successful run exits
normally and writes a top-level `status` of `PASS`; failed assertions stop it.

- `check_gram_fourier_arithmetic.py` checks threshold arithmetic through
  h=20,000, the exact ideal-threshold arithmetic, finite-ring product and
  Gauss identities, and exhaustive small hollow-matrix controls.
  Its `necessity` result also compares the direct even/odd isotropic
  obstruction with an independent maximization of F(h) for 179,101
  parameter pairs. This comparison does not use the prime-threshold formula.
- `check_direct_gram_counts.py` compares direct vector enumeration with
  exact Fourier inversion for 22 prescribed fibers over small fields,
  Z/9, and F_3[t]/(t^2).
- `check_odd_gram_first_jets.py` compares direct first-jet counts obtained
  from Jacobian ranks with signed Fourier inversion. It imports the Ring
  class from `check_direct_gram_counts.py`; keep both scripts together.
- `check_valuation_strata.py` is standalone. It enumerates kernels directly,
  without Smith elimination, for 3,048 hollow matrices in twelve cases over
  Z/3^L and F_3[t]/(t^L). It checks the common-valuation decomposition,
  the exact scalar product count, all 280 fixed-pivot fibers in these cases,
  and the mixed-valuation example over Z/27. Its image-length histograms
  verify the pivot bound coefficient by coefficient, hence for every
  positive weight parameter in the listed finite cases. The output is
  `valuation_strata_checks.json`; the run takes less than a second on
  the development machine.

The supplied JSON outputs all have status PASS. SHA256SUMS.txt records
the packaged scripts and results. Check those hashes before rerunning:
the programs overwrite their result files, and elapsed times will change.
To compare a rerun with the supplied result, omit only its top-level
`seconds` field; the remaining JSON data should agree exactly.

Both the arXiv source archive and the review archive contain this entire
directory. The review archive also includes the paper PDF, editable
`main.tex`, a root README, and checksums for every distributed file.
The review PDF also contains all ten files in this directory as document
attachments, together with `gram_verification_code.zip`. Save that ZIP from
the PDF reader's Attachments panel and extract it to obtain `anc/`.
Some browser previews do not expose PDF attachments; a PDF reader with
an Attachments panel or the external archive provides access in that case.

These finite checks supplement the proofs in the paper. They do not verify
constructibility, flatness, geometric integrality over arbitrary fields,
or the log-resolution argument for the threshold at the origin.


==> anc/SHA256SUMS.txt <==
bc270c9c0a0ac5874c005013c11f05042edd9497d374fad51b8625ade991d504  check_direct_gram_counts.py
de4066a5b794d34f3c06638f9149b07d67af7cfdace2060c66be6a3f0fb31afc  check_gram_fourier_arithmetic.py
ba843c8a08dbea5726d221a9df69bbbd0e0a9e5dbbf0fad29d0a497f8ffdbc69  check_odd_gram_first_jets.py
e2e08f0f870d601568354603ca0f3babc416137dcc80c838069aebc1367c928b  check_valuation_strata.py
e90c4c0261ed78c780ce565049766caab32f6cf622a501bd3b4ed061e700908e  direct_gram_count_checks.json
2be15654826aed426d9cb321ef88ba9203aff8dc4da6672a0726b50c7d7dbab9  gram_fourier_arithmetic_checks.json
871743f1cab2b6eb76cbfd682dd328beec1d2fadefbcee16461e03777e085e94  odd_gram_first_jet_checks.json
1672bde1a353b819f8b1b6964720d05fb09228a7605f204edb69413d2f05f8ef  README.md
30d31a2a4724f831f53679a5f9b13e6a01667a758801ef8da9976d1f31b2aa7f  valuation_strata_checks.json


==> anc/check_direct_gram_counts.py <==
"""Direct Gram-fiber counts and exact finite Fourier inversion.

Both Z/p^L and F_p[t]/t^L are covered. Direct counts use only vector dot
products and intersections of bit sets; the Fourier side uses independently
implemented elimination and cyclotomic reduction.
"""
from collections import Counter
from fractions import Fraction
from itertools import product, combinations
from pathlib import Path
import hashlib, json, time

HERE = Path(__file__).resolve().parent

class Ring:
    def __init__(self, p, length, kind):
        self.p, self.length, self.kind = p, length, kind
        self.n = p ** length
        self.digits = [tuple((a // p**i) % p for i in range(length)) for a in range(self.n)]
        def add(a, b):
            if kind == 'integer': return (a+b) % self.n
            return sum(((x+y) % p)*p**i for i,(x,y) in enumerate(zip(self.digits[a],self.digits[b])))
        def mul(a, b):
            if kind == 'integer': return a*b % self.n
            x,y=self.digits[a],self.digits[b]
            return sum((sum(x[j]*y[i-j] for j in range(i+1)) % p)*p**i for i in range(length))
        self.add=[[add(a,b) for b in range(self.n)] for a in range(self.n)]
        self.mul=[[mul(a,b) for b in range(self.n)] for a in range(self.n)]
        self.neg=[next(b for b in range(self.n) if self.add[a][b]==0) for a in range(self.n)]
        self.inv={a:next(b for b in range(self.n) if self.mul[a][b]==1) for a in range(self.n) if a%p}
        self.val=[next((i for i,d in enumerate(ds) if d),length) for ds in self.digits]
        self.char_mod=self.n if kind=='integer' else p

    def dot(self, x, y):
        out=0
        for a,b in zip(x,y): out=self.add[out][self.mul[a][b]]
        return out

    def char_exponent(self, a):
        return a if self.kind=='integer' else self.digits[a][-1]

    def image_length(self, matrix):
        A=[row[:] for row in matrix]; out=0
        while A:
            n=len(A)
            v,i,j=min((self.val[A[i][j]],i,j) for i in range(n) for j in range(n))
            if v==self.length: break
            A[0],A[i]=A[i],A[0]
            for row in A: row[0],row[j]=row[j],row[0]
            pivot_unit=A[0][0]//self.p**v
            for i in range(1,n):
                multiple=self.mul[A[i][0]//self.p**v][self.inv[pivot_unit]]
                for j in range(1,n):
                    A[i][j]=self.add[A[i][j]][self.neg[self.mul[multiple][A[0][j]]]]
            A=[row[1:] for row in A[1:]]
            out+=self.length-v
        return out

def direct_counts(ring, M, h, targets):
    vectors=list(product(range(ring.n),repeat=M)); n=len(vectors)
    masks=[[0]*ring.n for _ in vectors]
    for i,x in enumerate(vectors):
        for j,y in enumerate(vectors): masks[i][ring.dot(x,y)] |= 1<<j
    all_mask=(1<<n)-1; pairs=list(combinations(range(h),2))
    results=[]
    for target in targets:
        constraints=dict(zip(pairs,target))
        def count(chosen):
            k=len(chosen); allowed=all_mask
            for i,index in enumerate(chosen): allowed &= masks[index][constraints[i,k]]
            if k==h-1: return allowed.bit_count()
            total=0
            while allowed:
                low=allowed & -allowed; allowed ^= low
                total+=count(chosen+[low.bit_length()-1])
            return total
        results.append(count([]))
    return results

def fourier_counts(ring, M, h, targets):
    assert M%2==0
    pairs=list(combinations(range(h),2)); e=len(pairs)
    coefficients=[[Fraction(0) for _ in range(ring.char_mod)] for _ in targets]
    histogram=Counter()
    # Even M eliminates the determinant character of the scalar Gauss sums.
    minus_one_character=1 if ring.p%4==1 else -1
    for entries in product(range(ring.n),repeat=e):
        A=[[0]*h for _ in range(h)]
        for (i,j),a in zip(pairs,entries): A[i][j]=A[j][i]=a
        rho=ring.image_length(A); histogram[rho]+=1
        weight=Fraction(minus_one_character**((M//2)*rho),ring.p**((M//2)*rho))
        for target, coeff in zip(targets,coefficients):
            exponent=ring.char_exponent(ring.neg[ring.dot(entries,target)])
            coeff[exponent]+=weight
    out=[]
    for coeff in coefficients:
        period=ring.char_mod//ring.p
        # Reduce modulo Phi_(p^a)(z)=sum_j z^(j*p^(a-1)).
        for i in range(period):
            top=coeff[i+(ring.p-1)*period]
            for j in range(ring.p-1): coeff[i+j*period]-=top
        reduced=coeff[:(ring.p-1)*period]
        assert all(x==0 for x in reduced[1:]), reduced
        result=reduced[0]*ring.p**(ring.length*(M*h-e))
        assert result.denominator==1
        out.append(int(result))
    return out,dict(sorted(histogram.items()))

def main():
    start=time.monotonic(); records=[]
    cases=[(3,1,'integer',4,4),(5,1,'integer',2,4),
           (3,2,'integer',2,3),(3,2,'polynomial',2,3),
           (3,2,'integer',4,3),(3,2,'polynomial',4,3)]
    for p,L,kind,M,h in cases:
        ring=Ring(p,L,kind); e=h*(h-1)//2
        targets=[[0]*e,[1]*e,[(i+1)%ring.n for i in range(e)]]
        if L>1: targets.append([p]*e)
        direct=direct_counts(ring,M,h,targets)
        predicted,hist=fourier_counts(ring,M,h,targets)
        assert direct==predicted,(p,L,kind,M,h,direct,predicted)
        rec=dict(p=p,length=L,ring=kind,M=M,h=h,targets=targets,
                 direct_counts=direct,fourier_counts=predicted,image_length_histogram=hist)
        records.append(rec)
        print(json.dumps(rec),flush=True)
    result=dict(status='PASS',records=records,seconds=time.monotonic()-start,
                producer_sha256=hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
                scope='Direct enumeration and Fourier counts for the prescribed finite-ring fibers.')
    (HERE/'direct_gram_count_checks.json').write_text(json.dumps(result,indent=2)+'\n',encoding='utf-8')
    print(json.dumps(dict(status=result['status'],seconds=result['seconds'])),flush=True)

if __name__=='__main__': main()


==> anc/check_gram_fourier_arithmetic.py <==
"""Exact finite arithmetic checks for the Gram estimates.

Enumerate small finite rings, compare Smith image lengths with kernels,
check the hollow Schur pivot, and verify exact one-variable Gauss norms.
"""
from collections import Counter
from fractions import Fraction
from itertools import product,combinations
from math import isqrt,comb
from pathlib import Path
from random import Random
import hashlib,json,time

HERE=Path(__file__).resolve().parent

def valuation(a,p,L):
    if not a:return L
    v=0
    while a%p==0:a//=p;v+=1
    return min(v,L)

def image_length(A,p,L):
    modulus=p**L; A=[[v%modulus for v in row] for row in A];n=len(A);total=0
    while n:
        v,i,j=min((valuation(A[i][j],p,L),i,j) for i in range(n) for j in range(n))
        if v==L:break
        A[0],A[i]=A[i],A[0]
        for row in A:row[0],row[j]=row[j],row[0]
        scale=p**v;inv=pow(A[0][0]//scale,-1,modulus//scale)
        for i in range(1,n):
            multiplier=(A[i][0]//scale)*inv%(modulus//scale)
            for j in range(1,n):A[i][j]=(A[i][j]-multiplier*A[0][j])%modulus
        A=[row[1:] for row in A[1:]];n-=1;total+=L-v
    return total

def matrices(n,modulus,hollow):
    pairs=list(combinations(range(n),2)) if hollow else [(i,j) for i in range(n) for j in range(i,n)]
    for entries in product(range(modulus),repeat=len(pairs)):
        A=[[0]*n for _ in range(n)]
        for (i,j),v in zip(pairs,entries):A[i][j]=A[j][i]=v
        yield A

def schur_hollow(A,modulus):
    a=A[0][1];inv=pow(a,-1,modulus);n=len(A)
    return [[(A[i][j]-inv*(A[i][0]*A[1][j]+A[i][1]*A[0][j]))%modulus for j in range(2,n)] for i in range(2,n)]

def floor_radical(b,a):
    lo,hi=-b,b
    while lo<hi:
        mid=(lo+hi+1)//2;t=b-2*mid
        if t>=0 and t*t>=a:lo=mid
        else:hi=mid-1
    return lo

def prime_threshold(h):
    return min(2*floor_radical(2*h+1,8*h+1)+2,2*floor_radical(2*h+1,8*h-7)+1)

def threshold(h):
    r=max(2,(isqrt(1+8*h)-1)//2)
    if r*(r+1)<2*h:r+=1
    r=min(r,h)
    return Fraction(2*h-r+1)-Fraction(2*h,r),r

def check_thresholds():
    maximum=20000;bad=set()
    for k in range(4,isqrt(2*maximum)+4):bad.update(range(comb(k,2)+2,min(maximum,k*k//2)+1))
    examples=[]
    for h in range(2,maximum+1):
        F,r=threshold(h);rat=F.numerator//F.denominator+1;prime=prime_threshold(h)
        assert rat==prime+(h in bad),(h,F,rat,prime)
        assert rat>=h
        if h<=600:assert F==max(Fraction(2*h-a+1)-Fraction(2*h,a) for a in range(2,h+1))
        # When the last bad integral dimension is already prime, the
        # maximal-isotropic first-jet excess is nonnegative.
        M=rat-1
        if M>=prime:
            q=M//2;k=h-q;e=comb(h,2);N=M*h-e
            stratum=q*h+q*(q+1)//2
            delta=comb(k,2)-q
            assert M%2==1 and 0<stratum<N and stratum+delta>=N
            assert stratum+delta-N==k*k-2*h
        if h<=30:examples.append(dict(h=h,F=str(F),maximizer=r,prime_threshold=prime,rational_threshold=rat))
    # Check the proposed lct minimization and its isotropic witness.
    checks=0
    for h in range(2,151):
        e=comb(h,2)
        for M in range(1,2*h+4):
            value=min([Fraction(e)]+[Fraction(comb(k+1,2))+Fraction(M*(h-k),2) for k in range(h-1)])
            q=M//2
            explicit=Fraction(e)
            if q<=h-2:
                tau=Fraction(q*h-comb(q,2)) if M%2==0 else Fraction((2*q+1)*h-q*q,2)
                explicit=min(explicit,tau)
                if tau<e:
                    k=h-q;delta=comb(k,2)-q;b=e-delta
                    if M%2==0:
                        assert tau==M*h-(q*h+comb(q,2))
                    else:
                        stratum=q*h+comb(q+1,2)
                        assert 2*tau==2*M*h-(stratum+M*h-b)
            assert value==explicit,(h,M,value,explicit)
            checks+=1
    return dict(maximum_h=maximum,lct_pairs=checks,examples=examples)

def check_necessity(maximum=600):
    """Compare the direct parity obstruction with F(h), without prime thresholds."""
    pairs=0;even_obstructions=0;odd_obstructions=0;boundary=[]
    for h in range(2,maximum+1):
        F=max(Fraction(2*h-r+1)-Fraction(2*h,r) for r in range(2,h+1))
        assert F<=2*h-3
        for M in range(h,2*h-2):
            q=M//2;r=h-q;e=comb(h,2);N=M*h;n=N-e
            assert q<=h-2
            tau2=2*q*h-q*(q-1) if M%2==0 else M*h-q*q
            assert (tau2<=2*e)==(M<=F),(h,M,F,tau2)
            stratum=q*h+q*(q-1)//2 if M%2==0 else q*h+q*(q+1)//2
            delta=comb(r,2)-q
            if M%2==0:
                assert 2*(stratum-n)==2*e-tau2
                if M<=F:
                    assert stratum>=n
                    even_obstructions+=1
            else:
                assert stratum+n+delta-2*n==2*e-tau2
                if M<=F:
                    assert stratum+n+delta>=2*n
                    odd_obstructions+=1
            if M==F and len(boundary)<12:
                boundary.append(dict(h=h,M=M,dimension=n,stratum_dimension=stratum,
                                     first_jet_lower_bound=stratum+n+delta if M%2 else None))
            pairs+=1
    return dict(maximum_h=maximum,pairs=pairs,even_obstructions=even_obstructions,
                odd_obstructions=odd_obstructions,boundary_examples=boundary,
                prime_threshold_formula_used=False)

def check_products_gauss():
    records=[]
    for p,L in [(3,1),(3,2),(3,3),(3,4),(5,1),(5,2),(5,3),(7,2)]:
        modulus=p**L;counts=Counter((a*b)%modulus for a in range(modulus) for b in range(modulus))
        assert max(counts.values())<=(L+1)*modulus
        for a in [0,1,2,p,p**(L-1)]:
            a%=modulus;values=Counter(a*x*x%modulus for x in range(modulus));norm=[0]*modulus
            for u,c in values.items():
                for v,d in values.items():norm[(u-v)%modulus]+=c*d
            expected=p**(L+valuation(a,p,L));norm[0]-=expected
            period=p**(L-1)
            # A polynomial of degree <p^L vanishes at a primitive p^L
            # root iff these coefficient columns are constant.
            assert all(len({norm[r+j*period] for j in range(p)})==1 for r in range(period))
        records.append(dict(p=p,length=L,product_max=max(counts.values()),product_bound=(L+1)*modulus,gauss_coefficients_checked=5))
    return records

def check_matrices():
    rng=Random(270927);records=[];kernel_checks=0;pivot_checks=0
    for n,p,L in [(2,3,3),(3,3,2),(3,5,1),(4,3,1),(4,3,2)]:
        modulus=p**L;hist=Counter();unit_hist=Counter();count=0
        for A in matrices(n,modulus,True):
            rho=image_length(A,p,L);hist[rho]+=1;count+=1
            if any(a%p for row in A for a in row):unit_hist[rho]+=1
            if A[0][1]%p:
                S=schur_hollow(A,modulus)
                assert rho==2*L+image_length(S,p,L)
                assert all((S[j][j]+2*A[j+2][0]*A[j+2][1]*pow(A[0][1],-1,modulus))%modulus==0 for j in range(n-2))
                pivot_checks+=1
            if count<=5 or (n<=3 and rng.randrange(50)==0):
                kernel=sum(all(sum(A[i][j]*v[j] for j in range(n))%modulus==0 for i in range(n)) for v in product(range(modulus),repeat=n))
                assert kernel*p**rho==modulus**n
                kernel_checks+=1
        # Verify the actual hollow unit mass bound against an independently
        # enumerated symmetric residual, for integral s=1,2,3.
        k=n-2;symmetric=Counter(image_length(S,p,L) for S in matrices(k,modulus,False)) if k else Counter({0:1})
        masses=[]
        for s in (1,2,3):
            actual=sum(Fraction(c,p**(s*r)) for r,c in unit_hist.items())
            residual=sum(Fraction(c,p**(s*r)) for r,c in symmetric.items())
            bound=comb(n,2)*(L+1)**k*Fraction(p)**((n-1-2*s)*L)*residual
            assert actual<=bound
            masses.append(dict(s=s,actual=str(actual),pivot_bound=str(bound)))
        records.append(dict(h=n,p=p,length=L,matrices=count,image_length_histogram=dict(sorted(hist.items())),unit_mass_checks=masses))
        print(json.dumps(dict(completed_h=n,p=p,length=L,matrices=count)),flush=True)
    return dict(records=records,kernel_checks=kernel_checks,hollow_pivot_checks=pivot_checks)

def main():
    start=time.monotonic()
    result=dict(thresholds=check_thresholds(),necessity=check_necessity(),
                products_and_gauss=check_products_gauss(),matrices=check_matrices())
    result.update(status='PASS',seconds=time.monotonic()-start,producer_sha256=hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
      scope='Exact threshold arithmetic, scalar identities, and finite-ring matrix counts.')
    (HERE/'gram_fourier_arithmetic_checks.json').write_text(json.dumps(result,indent=2)+'\n',encoding='utf-8')
    print(json.dumps(dict(status=result['status'],seconds=result['seconds'],kernel_checks=result['matrices']['kernel_checks'],pivot_checks=result['matrices']['hollow_pivot_checks'])))

if __name__=='__main__':main()


==> anc/check_odd_gram_first_jets.py <==
"""First-jet counts in odd ambient dimensions.

The geometric route lists ordinary orthogonal frames over F_p and sums
the cardinalities of their tangent spaces. The Fourier route enumerates
hollow matrices over F_p[t]/t^2, using symmetric congruence diagonalization
and exact quadratic Gauss signs. No floating point arithmetic is used.
"""
from collections import Counter
from fractions import Fraction
from itertools import combinations, product
from pathlib import Path
import hashlib, json, time
from check_direct_gram_counts import Ring

HERE=Path(__file__).resolve().parent

def field_rank(matrix,p):
    A=[row[:] for row in matrix]; r=0
    for col in range(len(A[0]) if A else 0):
        pivot=next((i for i in range(r,len(A)) if A[i][col]%p),None)
        if pivot is None: continue
        A[r],A[pivot]=A[pivot],A[r]
        inv=pow(A[r][col],-1,p)
        A[r]=[a*inv%p for a in A[r]]
        for i in range(r+1,len(A)):
            c=A[i][col]
            if c: A[i]=[(a-c*b)%p for a,b in zip(A[i],A[r])]
        r+=1
        if r==len(A): break
    return r

def geometric_count(p,M,h):
    vectors=list(product(range(p),repeat=M)); n=len(vectors)
    masks=[]
    for x in vectors:
        mask=0
        for j,y in enumerate(vectors):
            if sum(a*b for a,b in zip(x,y))%p==0: mask |= 1<<j
        masks.append(mask)
    pairs=list(combinations(range(h),2)); histogram=Counter()
    def visit(chosen):
        if len(chosen)==h:
            cols=[vectors[i] for i in chosen]; jac=[]
            for i,j in pairs:
                row=[0]*(M*h)
                for a in range(M):
                    row[M*i+a]=cols[j][a]
                    row[M*j+a]=cols[i][a]
                jac.append(row)
            histogram[field_rank(jac,p)]+=1
            return
        allowed=(1<<n)-1
        for i in chosen: allowed &= masks[i]
        while allowed:
            low=allowed&-allowed; allowed^=low
            visit(chosen+[low.bit_length()-1])
    visit([])
    jets=sum(count*p**(M*h-rank) for rank,count in histogram.items())
    return jets,dict(sorted(histogram.items()))

def symmetric_diagonal(A,ring):
    """Diagonal entries, retaining all valuation factors, by congruence."""
    A=[row[:] for row in A]; diag=[]
    while A:
        n=len(A); v=min(ring.val[a] for row in A for a in row)
        if v==ring.length: break
        i=next((i for i in range(n) if ring.val[A[i][i]]==v),None)
        if i is None:
            i,j=next((i,j) for i in range(n) for j in range(i+1,n) if ring.val[A[i][j]]==v)
            # Replace basis vector e_i by e_i+e_j.
            for row in range(n): A[row][i]=ring.add[A[row][i]][A[row][j]]
            for col in range(n): A[i][col]=ring.add[A[i][col]][A[j][col]]
            assert ring.val[A[i][i]]==v
        A[0],A[i]=A[i],A[0]
        for row in A: row[0],row[i]=row[i],row[0]
        pivot=A[0][0]; diag.append(pivot)
        divisor=ring.p**v; unit=pivot//divisor
        A=[[ring.add[A[i][j]][ring.neg[ring.mul[ring.mul[A[i][0]//divisor][ring.inv[unit]]][A[0][j]]]]
            for j in range(1,n)] for i in range(1,n)]
    return diag

def fourier_zero_count(p,M,h):
    assert M%2==1
    ring=Ring(p,2,'polynomial'); pairs=list(combinations(range(h),2))
    histogram=Counter(); odd_rho=0
    for entries in product(range(ring.n),repeat=len(pairs)):
        A=[[0]*h for _ in range(h)]
        for (i,j),a in zip(pairs,entries): A[i][j]=A[j][i]=a
        diagonal=symmetric_diagonal(A,ring)
        rho=sum(2-ring.val[a] for a in diagonal)
        if rho%2:
            # Scaling by a nonsquare pairs these terms with their negatives
            # for odd M; the target is zero. This is not used for nonzero targets.
            odd_rho+=1
            continue
        odd_units=[a//p for a in diagonal if ring.val[a]==1]
        sign=1
        if p%4==3: sign*=(-1)**(len(odd_units)//2)
        for a in odd_units:
            legendre=pow((a*pow(2,-1,p))%p,(p-1)//2,p)
            sign*=1 if legendre==1 else -1
        histogram[(rho,sign)]+=1
    normalized=sum(Fraction(sign*count,p**(M*rho//2)) for (rho,sign),count in histogram.items())
    value=normalized*Fraction(p)**(2*(M*h-len(pairs)))
    assert value.denominator==1
    return int(value),{str(key):value for key,value in sorted(histogram.items())},odd_rho

def main():
    start=time.monotonic(); records=[]
    for p,M,h in [(3,1,4),(3,3,3),(3,3,4),(5,3,3)]:
        geometric,ranks=geometric_count(p,M,h)
        fourier,hist,odd=fourier_zero_count(p,M,h)
        assert geometric==fourier,(p,M,h,geometric,fourier)
        rec=dict(p=p,M=M,h=h,direct_first_jet_count=geometric,
                 fourier_count=fourier,ordinary_jacobian_rank_histogram=ranks,
                 even_image_length_gauss_sign_histogram=hist,odd_image_length_terms_canceled=odd)
        records.append(rec);print(json.dumps(rec),flush=True)
    result=dict(status='PASS',records=records,seconds=time.monotonic()-start,
                producer_sha256=hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
                scope='First-jet counts from Jacobian ranks and signed Fourier inversion.')
    (HERE/'odd_gram_first_jet_checks.json').write_text(json.dumps(result,indent=2)+'\n',encoding='utf-8')
    print(json.dumps(dict(status=result['status'],seconds=result['seconds'])),flush=True)

if __name__=='__main__': main()


==> anc/check_valuation_strata.py <==
"""Exact checks of content strata and hollow pivot fibers by kernel enumeration.

Run with Python 3.11 or later; no other files or packages are required.
Both Z/p^L and F_p[t]/(t^L) are implemented directly. Image lengths are
computed from literal kernel cardinalities, without Smith elimination.
"""
from collections import Counter, defaultdict
from functools import lru_cache
from itertools import combinations, product
from math import comb
from pathlib import Path
import hashlib
import json
import time

HERE = Path(__file__).resolve().parent


class Ring:
    def __init__(self, kind, p, length):
        self.kind, self.p, self.length = kind, p, length
        self.size = p ** length
        self.digits = [tuple((x // p ** i) % p for i in range(length))
                       for x in range(self.size)]
        self.add = [[self.operation(x, y, False) for y in range(self.size)]
                    for x in range(self.size)]
        self.mul = [[self.operation(x, y, True) for y in range(self.size)]
                    for x in range(self.size)]
        self.neg = [next(y for y in range(self.size) if self.add[x][y] == 0)
                    for x in range(self.size)]
        self.val = [next((i for i, c in enumerate(d) if c), length)
                    for d in self.digits]
        self.units = [x for x in range(self.size) if self.val[x] == 0]
        self.inv = {x: next(y for y in self.units if self.mul[x][y] == 1)
                    for x in self.units}
        self.product_counts = Counter(self.mul[x][y]
                                      for x in range(self.size)
                                      for y in range(self.size))
        self.vectors = {}
        self.row_kernels = {}
        self.image_lengths = {}

    def operation(self, x, y, multiply):
        if self.kind == 'integer':
            return (x * y if multiply else x + y) % self.size
        a, b = self.digits[x], self.digits[y]
        if multiply:
            digits = [sum(a[j] * b[i - j] for j in range(i + 1)) % self.p
                      for i in range(self.length)]
        else:
            digits = [(u + v) % self.p for u, v in zip(a, b)]
        return sum(c * self.p ** i for i, c in enumerate(digits))

    def row_kernel(self, row):
        row = tuple(row)
        if row not in self.row_kernels:
            n = len(row)
            vectors = self.vectors.setdefault(n, tuple(product(range(self.size), repeat=n)))
            mask = bytearray((len(vectors) + 7) // 8)
            for i, vector in enumerate(vectors):
                value = 0
                for a, b in zip(row, vector):
                    value = self.add[value][self.mul[a][b]]
                if value == 0:
                    mask[i // 8] |= 1 << (i % 8)
            self.row_kernels[row] = int.from_bytes(mask, 'little')
        return self.row_kernels[row]

    def rho(self, matrix):
        key = tuple(map(tuple, matrix))
        if key not in self.image_lengths:
            if not key:
                self.image_lengths[key] = 0
            else:
                mask = self.row_kernel(key[0])
                for row in key[1:]:
                    mask &= self.row_kernel(row)
                kernel = mask.bit_count()
                exponent, power = 0, 1
                while power < kernel:
                    exponent += 1
                    power *= self.p
                assert power == kernel
                self.image_lengths[key] = len(key) * self.length - exponent
        return self.image_lengths[key]


def matrices(n, size, hollow):
    positions = list(combinations(range(n), 2)) if hollow else [
        (i, j) for i in range(n) for j in range(i, n)]
    for entries in product(range(size), repeat=len(positions)):
        matrix = [[0] * n for _ in range(n)]
        for (i, j), value in zip(positions, entries):
            matrix[i][j] = matrix[j][i] = value
        yield matrix


def residual(ring, matrix):
    inverse = ring.inv[matrix[0][1]]
    out = []
    for i in range(2, len(matrix)):
        row = []
        for j in range(2, len(matrix)):
            cross = ring.add[ring.mul[matrix[i][0]][matrix[1][j]]][
                ring.mul[matrix[i][1]][matrix[0][j]]]
            row.append(ring.add[matrix[i][j]][ring.neg[ring.mul[inverse][cross]]])
        out.append(row)
    return out


@lru_cache(None)
def inspect(kind, p, length, h):
    ring = Ring(kind, p, length)
    for value in range(ring.size):
        w = ring.val[value]
        expected = ((w + 1) * (p - 1) * p ** (length - 1) if value else
                    ring.size + length * (p - 1) * p ** (length - 1))
        assert ring.product_counts[value] == expected
    histogram, primitive, fixed = Counter(), Counter(), Counter()
    strata = defaultdict(Counter)
    fibers = Counter()
    for matrix in matrices(h, ring.size, True):
        rho = ring.rho(matrix)
        common = min(ring.val[x] for row in matrix for x in row)
        histogram[rho] += 1
        strata[common][rho] += 1
        if common == 0:
            primitive[rho] += 1
        a = matrix[0][1]
        if a in ring.inv:
            s = residual(ring, matrix)
            assert rho == 2 * length + ring.rho(s)
            fixed[rho] += 1
            fibers[(a, tuple(map(tuple, s)))] += 1
    assert sum(histogram.values()) == ring.size ** comb(h, 2)
    assert strata[length] == Counter({0: 1})
    for common in range(1, length):
        smaller = inspect(kind, p, length - common, h)
        assert strata[common] == smaller['primitive_histogram']
    assert strata[0] == primitive

    predicted = Counter()
    symmetric = Counter()
    fiber_checks = 0
    k = h - 2
    inverse_two = ring.inv[ring.add[1][1]]
    for s in matrices(k, ring.size, False):
        rho_s = ring.rho(s)
        symmetric[rho_s] += 1
        for a in ring.units:
            count = 1
            for j in range(k):
                target = ring.neg[ring.mul[ring.mul[a][s[j][j]]][inverse_two]]
                count *= ring.product_counts[target]
            assert fibers[(a, tuple(map(tuple, s)))] == count
            predicted[2 * length + rho_s] += count
            fiber_checks += 1
    assert fixed == predicted
    for rho, count in primitive.items():
        assert count <= comb(h, 2) * fixed[rho]
        bound = (comb(h, 2) * (length + 1) ** k *
                 ring.size ** (h - 1) * symmetric[rho - 2 * length])
        assert count <= bound
    return dict(ring=('Z/%d' % ring.size if kind == 'integer' else
                      'F_%d[t]/(t^%d)' % (p, length)), h=h, p=p, length=length,
                matrices=sum(histogram.values()), primitive_matrices=sum(primitive.values()),
                image_length_histogram=dict(sorted(histogram.items())),
                primitive_histogram=dict(sorted(primitive.items())),
                fixed_pivot_histogram=dict(sorted(fixed.items())),
                common_valuation_histograms={v: dict(sorted(counts.items()))
                                             for v, counts in sorted(strata.items())},
                exact_pivot_fibers_checked=fiber_checks,
                scalar_product_counts_exact=True, content_strata_exact=True,
                pivot_image_lengths_exact=True, pivot_fiber_counts_exact=True,
                coefficientwise_mass_bound=True)


def main():
    start = time.monotonic()
    records = []
    for kind in ['integer', 'polynomial']:
        for h, length in [(2, 1), (2, 2), (2, 3), (3, 1), (3, 2), (4, 1)]:
            record = inspect(kind, 3, length, h)
            records.append(record)
            print(json.dumps({k: record[k] for k in ['ring', 'h', 'matrices', 'fixed_pivot_histogram']}), flush=True)
    ring = Ring('integer', 3, 3)
    example = [[0, 3, 3], [3, 0, 9], [3, 9, 0]]
    assert ring.rho(example) == 5
    assert inspect('integer', 3, 2, 3)['fixed_pivot_histogram'] == {4: 126, 5: 144, 6: 216}
    result = dict(status='PASS', records=records,
                  total_hollow_matrices=sum(r['matrices'] for r in records),
                  exact_pivot_fibers_checked=sum(r['exact_pivot_fibers_checked'] for r in records),
                  mixed_valuation_example={'ring': 'Z/27', 'matrix': example, 'rho': 5, 'kernel_size': 81},
                  seconds=time.monotonic() - start,
                  producer_sha256=hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
                  scope='Finite exact kernel, content-stratum, scalar-product, and pivot-fiber counts.')
    (HERE / 'valuation_strata_checks.json').write_text(json.dumps(result, indent=2) + '\n', encoding='utf-8')
    print(json.dumps({k: result[k] for k in ['status', 'total_hollow_matrices', 'exact_pivot_fibers_checked', 'seconds']}))


if __name__ == '__main__':
    main()


==> anc/direct_gram_count_checks.json <==
{
  "status": "PASS",
  "records": [
    {
      "p": 3,
      "length": 1,
      "ring": "integer",
      "M": 4,
      "h": 4,
      "targets": [
        [
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          2,
          0,
          1,
          2,
          0
        ]
      ],
      "direct_counts": [
        159489,
        69336,
        55728
      ],
      "fourier_counts": [
        159489,
        69336,
        55728
      ],
      "image_length_histogram": {
        "0": 1,
        "2": 116,
        "3": 144,
        "4": 468
      }
    },
    {
      "p": 5,
      "length": 1,
      "ring": "integer",
      "M": 2,
      "h": 4,
      "targets": [
        [
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          2,
          3,
          4,
          0,
          1
        ]
      ],
      "direct_counts": [
        1697,
        68,
        16
      ],
      "fourier_counts": [
        1697,
        68,
        16
      ],
      "image_length_histogram": {
        "0": 1,
        "2": 664,
        "3": 2560,
        "4": 12400
      }
    },
    {
      "p": 3,
      "length": 2,
      "ring": "integer",
      "M": 2,
      "h": 3,
      "targets": [
        [
          0,
          0,
          0
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          2,
          3
        ],
        [
          3,
          3,
          3
        ]
      ],
      "direct_counts": [
        3969,
        756,
        432,
        1296
      ],
      "fourier_counts": [
        3969,
        756,
        432,
        1296
      ],
      "image_length_histogram": {
        "0": 1,
        "2": 18,
        "3": 8,
        "4": 270,
        "5": 216,
        "6": 216
      }
    },
    {
      "p": 3,
      "length": 2,
      "ring": "polynomial",
      "M": 2,
      "h": 3,
      "targets": [
        [
          0,
          0,
          0
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          2,
          3
        ],
        [
          3,
          3,
          3
        ]
      ],
      "direct_counts": [
        3969,
        756,
        432,
        1296
      ],
      "fourier_counts": [
        3969,
        756,
        432,
        1296
      ],
      "image_length_histogram": {
        "0": 1,
        "2": 18,
        "3": 8,
        "4": 270,
        "5": 216,
        "6": 216
      }
    },
    {
      "p": 3,
      "length": 2,
      "ring": "integer",
      "M": 4,
      "h": 3,
      "targets": [
        [
          0,
          0,
          0
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          2,
          3
        ],
        [
          3,
          3,
          3
        ]
      ],
      "direct_counts": [
        495283329,
        386889048,
        374134464,
        474911424
      ],
      "fourier_counts": [
        495283329,
        386889048,
        374134464,
        474911424
      ],
      "image_length_histogram": {
        "0": 1,
        "2": 18,
        "3": 8,
        "4": 270,
        "5": 216,
        "6": 216
      }
    },
    {
      "p": 3,
      "length": 2,
      "ring": "polynomial",
      "M": 4,
      "h": 3,
      "targets": [
        [
          0,
          0,
          0
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          2,
          3
        ],
        [
          3,
          3,
          3
        ]
      ],
      "direct_counts": [
        495283329,
        386889048,
        374134464,
        474911424
      ],
      "fourier_counts": [
        495283329,
        386889048,
        374134464,
        474911424
      ],
      "image_length_histogram": {
        "0": 1,
        "2": 18,
        "3": 8,
        "4": 270,
        "5": 216,
        "6": 216
      }
    }
  ],
  "seconds": 93.82799999999952,
  "producer_sha256": "bc270c9c0a0ac5874c005013c11f05042edd9497d374fad51b8625ade991d504",
  "scope": "Direct enumeration and Fourier counts for the prescribed finite-ring fibers."
}


==> anc/gram_fourier_arithmetic_checks.json <==
{
  "thresholds": {
    "maximum_h": 20000,
    "lct_pairs": 23095,
    "examples": [
      {
        "h": 2,
        "F": "1",
        "maximizer": 2,
        "prime_threshold": 2,
        "rational_threshold": 2
      },
      {
        "h": 3,
        "F": "2",
        "maximizer": 2,
        "prime_threshold": 3,
        "rational_threshold": 3
      },
      {
        "h": 4,
        "F": "10/3",
        "maximizer": 3,
        "prime_threshold": 4,
        "rational_threshold": 4
      },
      {
        "h": 5,
        "F": "14/3",
        "maximizer": 3,
        "prime_threshold": 5,
        "rational_threshold": 5
      },
      {
        "h": 6,
        "F": "6",
        "maximizer": 3,
        "prime_threshold": 7,
        "rational_threshold": 7
      },
      {
        "h": 7,
        "F": "15/2",
        "maximizer": 4,
        "prime_threshold": 8,
        "rational_threshold": 8
      },
      {
        "h": 8,
        "F": "9",
        "maximizer": 4,
        "prime_threshold": 9,
        "rational_threshold": 10
      },
      {
        "h": 9,
        "F": "21/2",
        "maximizer": 4,
        "prime_threshold": 11,
        "rational_threshold": 11
      },
      {
        "h": 10,
        "F": "12",
        "maximizer": 4,
        "prime_threshold": 13,
        "rational_threshold": 13
      },
      {
        "h": 11,
        "F": "68/5",
        "maximizer": 5,
        "prime_threshold": 14,
        "rational_threshold": 14
      },
      {
        "h": 12,
        "F": "76/5",
        "maximizer": 5,
        "prime_threshold": 15,
        "rational_threshold": 16
      },
      {
        "h": 13,
        "F": "84/5",
        "maximizer": 5,
        "prime_threshold": 17,
        "rational_threshold": 17
      },
      {
        "h": 14,
        "F": "92/5",
        "maximizer": 5,
        "prime_threshold": 19,
        "rational_threshold": 19
      },
      {
        "h": 15,
        "F": "20",
        "maximizer": 5,
        "prime_threshold": 21,
        "rational_threshold": 21
      },
      {
        "h": 16,
        "F": "65/3",
        "maximizer": 6,
        "prime_threshold": 22,
        "rational_threshold": 22
      },
      {
        "h": 17,
        "F": "70/3",
        "maximizer": 6,
        "prime_threshold": 23,
        "rational_threshold": 24
      },
      {
        "h": 18,
        "F": "25",
        "maximizer": 6,
        "prime_threshold": 25,
        "rational_threshold": 26
      },
      {
        "h": 19,
        "F": "80/3",
        "maximizer": 6,
        "prime_threshold": 27,
        "rational_threshold": 27
      },
      {
        "h": 20,
        "F": "85/3",
        "maximizer": 6,
        "prime_threshold": 29,
        "rational_threshold": 29
      },
      {
        "h": 21,
        "F": "30",
        "maximizer": 6,
        "prime_threshold": 31,
        "rational_threshold": 31
      },
      {
        "h": 22,
        "F": "222/7",
        "maximizer": 7,
        "prime_threshold": 32,
        "rational_threshold": 32
      },
      {
        "h": 23,
        "F": "234/7",
        "maximizer": 7,
        "prime_threshold": 33,
        "rational_threshold": 34
      },
      {
        "h": 24,
        "F": "246/7",
        "maximizer": 7,
        "prime_threshold": 35,
        "rational_threshold": 36
      },
      {
        "h": 25,
        "F": "258/7",
        "maximizer": 7,
        "prime_threshold": 37,
        "rational_threshold": 37
      },
      {
        "h": 26,
        "F": "270/7",
        "maximizer": 7,
        "prime_threshold": 39,
        "rational_threshold": 39
      },
      {
        "h": 27,
        "F": "282/7",
        "maximizer": 7,
        "prime_threshold": 41,
        "rational_threshold": 41
      },
      {
        "h": 28,
        "F": "42",
        "maximizer": 7,
        "prime_threshold": 43,
        "rational_threshold": 43
      },
      {
        "h": 29,
        "F": "175/4",
        "maximizer": 8,
        "prime_threshold": 44,
        "rational_threshold": 44
      },
      {
        "h": 30,
        "F": "91/2",
        "maximizer": 8,
        "prime_threshold": 45,
        "rational_threshold": 46
      }
    ]
  },
  "necessity": {
    "maximum_h": 600,
    "pairs": 179101,
    "even_obstructions": 76740,
    "odd_obstructions": 76734,
    "boundary_examples": [
      {
        "h": 6,
        "M": 6,
        "dimension": 21,
        "stratum_dimension": 21,
        "first_jet_lower_bound": null
      },
      {
        "h": 8,
        "M": 9,
        "dimension": 44,
        "stratum_dimension": 42,
        "first_jet_lower_bound": 88
      },
      {
        "h": 10,
        "M": 12,
        "dimension": 75,
        "stratum_dimension": 75,
        "first_jet_lower_bound": null
      },
      {
        "h": 15,
        "M": 20,
        "dimension": 195,
        "stratum_dimension": 195,
        "first_jet_lower_bound": null
      },
      {
        "h": 18,
        "M": 25,
        "dimension": 297,
        "stratum_dimension": 294,
        "first_jet_lower_bound": 594
      },
      {
        "h": 21,
        "M": 30,
        "dimension": 420,
        "stratum_dimension": 420,
        "first_jet_lower_bound": null
      },
      {
        "h": 28,
        "M": 42,
        "dimension": 798,
        "stratum_dimension": 798,
        "first_jet_lower_bound": null
      },
      {
        "h": 32,
        "M": 49,
        "dimension": 1072,
        "stratum_dimension": 1068,
        "first_jet_lower_bound": 2144
      },
      {
        "h": 36,
        "M": 56,
        "dimension": 1386,
        "stratum_dimension": 1386,
        "first_jet_lower_bound": null
      },
      {
        "h": 45,
        "M": 72,
        "dimension": 2250,
        "stratum_dimension": 2250,
        "first_jet_lower_bound": null
      },
      {
        "h": 50,
        "M": 81,
        "dimension": 2825,
        "stratum_dimension": 2820,
        "first_jet_lower_bound": 5650
      },
      {
        "h": 55,
        "M": 90,
        "dimension": 3465,
        "stratum_dimension": 3465,
        "first_jet_lower_bound": null
      }
    ],
    "prime_threshold_formula_used": false
  },
  "products_and_gauss": [
    {
      "p": 3,
      "length": 1,
      "product_max": 5,
      "product_bound": 6,
      "gauss_coefficients_checked": 5
    },
    {
      "p": 3,
      "length": 2,
      "product_max": 21,
      "product_bound": 27,
      "gauss_coefficients_checked": 5
    },
    {
      "p": 3,
      "length": 3,
      "product_max": 81,
      "product_bound": 108,
      "gauss_coefficients_checked": 5
    },
    {
      "p": 3,
      "length": 4,
      "product_max": 297,
      "product_bound": 405,
      "gauss_coefficients_checked": 5
    },
    {
      "p": 5,
      "length": 1,
      "product_max": 9,
      "product_bound": 10,
      "gauss_coefficients_checked": 5
    },
    {
      "p": 5,
      "length": 2,
      "product_max": 65,
      "product_bound": 75,
      "gauss_coefficients_checked": 5
    },
    {
      "p": 5,
      "length": 3,
      "product_max": 425,
      "product_bound": 500,
      "gauss_coefficients_checked": 5
    },
    {
      "p": 7,
      "length": 2,
      "product_max": 133,
      "product_bound": 147,
      "gauss_coefficients_checked": 5
    }
  ],
  "matrices": {
    "records": [
      {
        "h": 2,
        "p": 3,
        "length": 3,
        "matrices": 27,
        "image_length_histogram": {
          "0": 1,
          "2": 2,
          "4": 6,
          "6": 18
        },
        "unit_mass_checks": [
          {
            "s": 1,
            "actual": "2/81",
            "pivot_bound": "1/27"
          },
          {
            "s": 2,
            "actual": "2/59049",
            "pivot_bound": "1/19683"
          },
          {
            "s": 3,
            "actual": "2/43046721",
            "pivot_bound": "1/14348907"
          }
        ]
      },
      {
        "h": 3,
        "p": 3,
        "length": 2,
        "matrices": 729,
        "image_length_histogram": {
          "0": 1,
          "2": 18,
          "3": 8,
          "4": 270,
          "5": 216,
          "6": 216
        },
        "unit_mass_checks": [
          {
            "s": 1,
            "actual": "122/27",
            "pivot_bound": "21"
          },
          {
            "s": 2,
            "actual": "890/19683",
            "pivot_bound": "35/243"
          },
          {
            "s": 3,
            "actual": "7514/14348907",
            "pivot_bound": "263/177147"
          }
        ]
      },
      {
        "h": 3,
        "p": 5,
        "length": 1,
        "matrices": 125,
        "image_length_histogram": {
          "0": 1,
          "2": 60,
          "3": 64
        },
        "unit_mass_checks": [
          {
            "s": 1,
            "actual": "364/125",
            "pivot_bound": "54/5"
          },
          {
            "s": 2,
            "actual": "1564/15625",
            "pivot_bound": "174/625"
          },
          {
            "s": 3,
            "actual": "7564/1953125",
            "pivot_bound": "774/78125"
          }
        ]
      },
      {
        "h": 4,
        "p": 3,
        "length": 1,
        "matrices": 729,
        "image_length_histogram": {
          "0": 1,
          "2": 116,
          "3": 144,
          "4": 468
        },
        "unit_mass_checks": [
          {
            "s": 1,
            "actual": "24",
            "pivot_bound": "408"
          },
          {
            "s": 2,
            "actual": "1240/729",
            "pivot_bound": "152/9"
          },
          {
            "s": 3,
            "actual": "9880/59049",
            "pivot_bound": "856/729"
          }
        ]
      },
      {
        "h": 4,
        "p": 3,
        "length": 2,
        "matrices": 531441,
        "image_length_histogram": {
          "0": 1,
          "2": 116,
          "3": 144,
          "4": 8784,
          "5": 19872,
          "6": 106920,
          "7": 54432,
          "8": 341172
        },
        "unit_mass_checks": [
          {
            "s": 1,
            "actual": "408",
            "pivot_bound": "12150"
          },
          {
            "s": 2,
            "actual": "35912/19683",
            "pivot_bound": "530/27"
          },
          {
            "s": 3,
            "actual": "248456/14348907",
            "pivot_bound": "694/6561"
          }
        ]
      }
    ],
    "kernel_checks": 44,
    "hollow_pivot_checks": 355384
  },
  "status": "PASS",
  "seconds": 15.375,
  "producer_sha256": "de4066a5b794d34f3c06638f9149b07d67af7cfdace2060c66be6a3f0fb31afc",
  "scope": "Exact threshold arithmetic, scalar identities, and finite-ring matrix counts."
}


==> anc/odd_gram_first_jet_checks.json <==
{
  "status": "PASS",
  "records": [
    {
      "p": 3,
      "M": 1,
      "h": 4,
      "direct_first_jet_count": 105,
      "fourier_count": 105,
      "ordinary_jacobian_rank_histogram": {
        "0": 1,
        "3": 8
      },
      "even_image_length_gauss_sign_histogram": {
        "(0, 1)": 1,
        "(2, 1)": 116,
        "(4, -1)": 48,
        "(4, 1)": 8736,
        "(6, -1)": 9072,
        "(6, 1)": 97848,
        "(8, 1)": 341172
      },
      "odd_image_length_terms_canceled": 74448
    },
    {
      "p": 3,
      "M": 3,
      "h": 3,
      "direct_first_jet_count": 1088397,
      "fourier_count": 1088397,
      "ordinary_jacobian_rank_histogram": {
        "0": 1,
        "2": 126,
        "3": 1088
      },
      "even_image_length_gauss_sign_histogram": {
        "(0, 1)": 1,
        "(2, 1)": 18,
        "(4, 1)": 270,
        "(6, 1)": 216
      },
      "odd_image_length_terms_canceled": 224
    },
    {
      "p": 3,
      "M": 3,
      "h": 4,
      "direct_first_jet_count": 11886345,
      "fourier_count": 11886345,
      "ordinary_jacobian_rank_histogram": {
        "0": 1,
        "3": 200,
        "4": 192,
        "5": 2304,
        "6": 1536
      },
      "even_image_length_gauss_sign_histogram": {
        "(0, 1)": 1,
        "(2, 1)": 116,
        "(4, -1)": 48,
        "(4, 1)": 8736,
        "(6, -1)": 9072,
        "(6, 1)": 97848,
        "(8, 1)": 341172
      },
      "odd_image_length_terms_canceled": 74448
    },
    {
      "p": 5,
      "M": 3,
      "h": 3,
      "direct_first_jet_count": 404515625,
      "fourier_count": 404515625,
      "ordinary_jacobian_rank_histogram": {
        "0": 1,
        "2": 660,
        "3": 22464
      },
      "even_image_length_gauss_sign_histogram": {
        "(0, 1)": 1,
        "(2, 1)": 60,
        "(4, 1)": 2700,
        "(6, 1)": 8000
      },
      "odd_image_length_terms_canceled": 4864
    }
  ],
  "seconds": 12.984000000000378,
  "producer_sha256": "ba843c8a08dbea5726d221a9df69bbbd0e0a9e5dbbf0fad29d0a497f8ffdbc69",
  "scope": "First-jet counts from Jacobian ranks and signed Fourier inversion."
}


==> anc/valuation_strata_checks.json <==
{
  "status": "PASS",
  "records": [
    {
      "ring": "Z/3",
      "h": 2,
      "p": 3,
      "length": 1,
      "matrices": 3,
      "primitive_matrices": 2,
      "image_length_histogram": {
        "0": 1,
        "2": 2
      },
      "primitive_histogram": {
        "2": 2
      },
      "fixed_pivot_histogram": {
        "2": 2
      },
      "common_valuation_histograms": {
        "0": {
          "2": 2
        },
        "1": {
          "0": 1
        }
      },
      "exact_pivot_fibers_checked": 2,
      "scalar_product_counts_exact": true,
      "content_strata_exact": true,
      "pivot_image_lengths_exact": true,
      "pivot_fiber_counts_exact": true,
      "coefficientwise_mass_bound": true
    },
    {
      "ring": "Z/9",
      "h": 2,
      "p": 3,
      "length": 2,
      "matrices": 9,
      "primitive_matrices": 6,
      "image_length_histogram": {
        "0": 1,
        "2": 2,
        "4": 6
      },
      "primitive_histogram": {
        "4": 6
      },
      "fixed_pivot_histogram": {
        "4": 6
      },
      "common_valuation_histograms": {
        "0": {
          "4": 6
        },
        "1": {
          "2": 2
        },
        "2": {
          "0": 1
        }
      },
      "exact_pivot_fibers_checked": 6,
      "scalar_product_counts_exact": true,
      "content_strata_exact": true,
      "pivot_image_lengths_exact": true,
      "pivot_fiber_counts_exact": true,
      "coefficientwise_mass_bound": true
    },
    {
      "ring": "Z/27",
      "h": 2,
      "p": 3,
      "length": 3,
      "matrices": 27,
      "primitive_matrices": 18,
      "image_length_histogram": {
        "0": 1,
        "2": 2,
        "4": 6,
        "6": 18
      },
      "primitive_histogram": {
        "6": 18
      },
      "fixed_pivot_histogram": {
        "6": 18
      },
      "common_valuation_histograms": {
        "0": {
          "6": 18
        },
        "1": {
          "4": 6
        },
        "2": {
          "2": 2
        },
        "3": {
          "0": 1
        }
      },
      "exact_pivot_fibers_checked": 18,
      "scalar_product_counts_exact": true,
      "content_strata_exact": true,
      "pivot_image_lengths_exact": true,
      "pivot_fiber_counts_exact": true,
      "coefficientwise_mass_bound": true
    },
    {
      "ring": "Z/3",
      "h": 3,
      "p": 3,
      "length": 1,
      "matrices": 27,
      "primitive_matrices": 26,
      "image_length_histogram": {
        "0": 1,
        "2": 18,
        "3": 8
      },
      "primitive_histogram": {
        "2": 18,
        "3": 8
      },
      "fixed_pivot_histogram": {
        "2": 10,
        "3": 8
      },
      "common_valuation_histograms": {
        "0": {
          "2": 18,
          "3": 8
        },
        "1": {
          "0": 1
        }
      },
      "exact_pivot_fibers_checked": 6,
      "scalar_product_counts_exact": true,
      "content_strata_exact": true,
      "pivot_image_lengths_exact": true,
      "pivot_fiber_counts_exact": true,
      "coefficientwise_mass_bound": true
    },
    {
      "ring": "Z/9",
      "h": 3,
      "p": 3,
      "length": 2,
      "matrices": 729,
      "primitive_matrices": 702,
      "image_length_histogram": {
        "0": 1,
        "2": 18,
        "3": 8,
        "4": 270,
        "5": 216,
        "6": 216
      },
      "primitive_histogram": {
        "4": 270,
        "5": 216,
        "6": 216
      },
      "fixed_pivot_histogram": {
        "4": 126,
        "5": 144,
        "6": 216
      },
      "common_valuation_histograms": {
        "0": {
          "4": 270,
          "5": 216,
          "6": 216
        },
        "1": {
          "2": 18,
          "3": 8
        },
        "2": {
          "0": 1
        }
      },
      "exact_pivot_fibers_checked": 54,
      "scalar_product_counts_exact": true,
      "content_strata_exact": true,
      "pivot_image_lengths_exact": true,
      "pivot_fiber_counts_exact": true,
      "coefficientwise_mass_bound": true
    },
    {
      "ring": "Z/3",
      "h": 4,
      "p": 3,
      "length": 1,
      "matrices": 729,
      "primitive_matrices": 728,
      "image_length_histogram": {
        "0": 1,
        "2": 116,
        "3": 144,
        "4": 468
      },
      "primitive_histogram": {
        "2": 116,
        "3": 144,
        "4": 468
      },
      "fixed_pivot_histogram": {
        "2": 50,
        "3": 112,
        "4": 324
      },
      "common_valuation_histograms": {
        "0": {
          "2": 116,
          "3": 144,
          "4": 468
        },
        "1": {
          "0": 1
        }
      },
      "exact_pivot_fibers_checked": 54,
      "scalar_product_counts_exact": true,
      "content_strata_exact": true,
      "pivot_image_lengths_exact": true,
      "pivot_fiber_counts_exact": true,
      "coefficientwise_mass_bound": true
    },
    {
      "ring": "F_3[t]/(t^1)",
      "h": 2,
      "p": 3,
      "length": 1,
      "matrices": 3,
      "primitive_matrices": 2,
      "image_length_histogram": {
        "0": 1,
        "2": 2
      },
      "primitive_histogram": {
        "2": 2
      },
      "fixed_pivot_histogram": {
        "2": 2
      },
      "common_valuation_histograms": {
        "0": {
          "2": 2
        },
        "1": {
          "0": 1
        }
      },
      "exact_pivot_fibers_checked": 2,
      "scalar_product_counts_exact": true,
      "content_strata_exact": true,
      "pivot_image_lengths_exact": true,
      "pivot_fiber_counts_exact": true,
      "coefficientwise_mass_bound": true
    },
    {
      "ring": "F_3[t]/(t^2)",
      "h": 2,
      "p": 3,
      "length": 2,
      "matrices": 9,
      "primitive_matrices": 6,
      "image_length_histogram": {
        "0": 1,
        "2": 2,
        "4": 6
      },
      "primitive_histogram": {
        "4": 6
      },
      "fixed_pivot_histogram": {
        "4": 6
      },
      "common_valuation_histograms": {
        "0": {
          "4": 6
        },
        "1": {
          "2": 2
        },
        "2": {
          "0": 1
        }
      },
      "exact_pivot_fibers_checked": 6,
      "scalar_product_counts_exact": true,
      "content_strata_exact": true,
      "pivot_image_lengths_exact": true,
      "pivot_fiber_counts_exact": true,
      "coefficientwise_mass_bound": true
    },
    {
      "ring": "F_3[t]/(t^3)",
      "h": 2,
      "p": 3,
      "length": 3,
      "matrices": 27,
      "primitive_matrices": 18,
      "image_length_histogram": {
        "0": 1,
        "2": 2,
        "4": 6,
        "6": 18
      },
      "primitive_histogram": {
        "6": 18
      },
      "fixed_pivot_histogram": {
        "6": 18
      },
      "common_valuation_histograms": {
        "0": {
          "6": 18
        },
        "1": {
          "4": 6
        },
        "2": {
          "2": 2
        },
        "3": {
          "0": 1
        }
      },
      "exact_pivot_fibers_checked": 18,
      "scalar_product_counts_exact": true,
      "content_strata_exact": true,
      "pivot_image_lengths_exact": true,
      "pivot_fiber_counts_exact": true,
      "coefficientwise_mass_bound": true
    },
    {
      "ring": "F_3[t]/(t^1)",
      "h": 3,
      "p": 3,
      "length": 1,
      "matrices": 27,
      "primitive_matrices": 26,
      "image_length_histogram": {
        "0": 1,
        "2": 18,
        "3": 8
      },
      "primitive_histogram": {
        "2": 18,
        "3": 8
      },
      "fixed_pivot_histogram": {
        "2": 10,
        "3": 8
      },
      "common_valuation_histograms": {
        "0": {
          "2": 18,
          "3": 8
        },
        "1": {
          "0": 1
        }
      },
      "exact_pivot_fibers_checked": 6,
      "scalar_product_counts_exact": true,
      "content_strata_exact": true,
      "pivot_image_lengths_exact": true,
      "pivot_fiber_counts_exact": true,
      "coefficientwise_mass_bound": true
    },
    {
      "ring": "F_3[t]/(t^2)",
      "h": 3,
      "p": 3,
      "length": 2,
      "matrices": 729,
      "primitive_matrices": 702,
      "image_length_histogram": {
        "0": 1,
        "2": 18,
        "3": 8,
        "4": 270,
        "5": 216,
        "6": 216
      },
      "primitive_histogram": {
        "4": 270,
        "5": 216,
        "6": 216
      },
      "fixed_pivot_histogram": {
        "4": 126,
        "5": 144,
        "6": 216
      },
      "common_valuation_histograms": {
        "0": {
          "4": 270,
          "5": 216,
          "6": 216
        },
        "1": {
          "2": 18,
          "3": 8
        },
        "2": {
          "0": 1
        }
      },
      "exact_pivot_fibers_checked": 54,
      "scalar_product_counts_exact": true,
      "content_strata_exact": true,
      "pivot_image_lengths_exact": true,
      "pivot_fiber_counts_exact": true,
      "coefficientwise_mass_bound": true
    },
    {
      "ring": "F_3[t]/(t^1)",
      "h": 4,
      "p": 3,
      "length": 1,
      "matrices": 729,
      "primitive_matrices": 728,
      "image_length_histogram": {
        "0": 1,
        "2": 116,
        "3": 144,
        "4": 468
      },
      "primitive_histogram": {
        "2": 116,
        "3": 144,
        "4": 468
      },
      "fixed_pivot_histogram": {
        "2": 50,
        "3": 112,
        "4": 324
      },
      "common_valuation_histograms": {
        "0": {
          "2": 116,
          "3": 144,
          "4": 468
        },
        "1": {
          "0": 1
        }
      },
      "exact_pivot_fibers_checked": 54,
      "scalar_product_counts_exact": true,
      "content_strata_exact": true,
      "pivot_image_lengths_exact": true,
      "pivot_fiber_counts_exact": true,
      "coefficientwise_mass_bound": true
    }
  ],
  "total_hollow_matrices": 3048,
  "exact_pivot_fibers_checked": 280,
  "mixed_valuation_example": {
    "ring": "Z/27",
    "matrix": [
      [
        0,
        3,
        3
      ],
      [
        3,
        0,
        9
      ],
      [
        3,
        9,
        0
      ]
    ],
    "rho": 5,
    "kernel_size": 81
  },
  "seconds": 0.14099999999962165,
  "producer_sha256": "e2e08f0f870d601568354603ca0f3babc416137dcc80c838069aebc1367c928b",
  "scope": "Finite exact kernel, content-stratum, scalar-product, and pivot-fiber counts."
}

